Static and dynamic friction in sliding colloidal monolayers

In a pioneer experiment, Bohlein et al. realized the controlled sliding of two-dimensional colloidal crystals over laser-generated periodic or quasi-periodic potentials. Here we present realistic simulations and arguments which besides reproducing the main experimentally observed features, give a first theoretical demonstration of the potential impact of colloid sliding in nanotribology. The free motion of solitons and antisolitons in the sliding of hard incommensurate crystals is contrasted with the soliton-antisoliton pair nucleation at the large static friction threshold Fs when the two lattices are commensurate and pinned. The frictional work directly extracted from particles' velocities can be analysed as a function of classic tribological parameters, including speed, spacing and amplitude of the periodic potential (representing respectively the mismatch of the sliding interface, and the corrugation, or "load"). These and other features suggestive of further experiments and insights promote colloid sliding to a novel friction study instrument.

==> anc/description.txt <==
supporting_information_PNAS_vanossi_manini_tosatti_2012.pdf
	a text file with full model details, and a few illustrating figures

movie_comm_nucleation_density.avi
	a movie representation of figure 4, with the nucleation of the
	defect in the commensurate phase; red/violet particles indicate an
	increased/decreased local density, indicating a soliton/antisoliton

movie_comm_nucleation_potential.avi
	a movie representation of figure 4, with the nucleation of the
	defect in the commensurate phase; darker particles mark a local
	energy of interaction with the corrugation potential in the
	repulsive regime, indicating an antisoliton/soliton region

